Disorder and interference: localization phenomena

The specific problem we address in these lectures is the problem of transport and localization in disordered systems, when interference is present, as characteristic for waves, with a focus on realizations with ultracold atoms.

==> figsources/compute_AL1D.py <==
#!/usr/bin/python
from __future__ import print_function
import math
import random
import sys
# compute_AL1D.py
# Authors: Dominique Delande and Cord A. Mueller
# Release date: May 25, 2016
# License: GPL3 
# -----------------------------------------------------------------------------------------
# This script models localization in the 1D Anderson model with box disorder, 
# i.e. uncorrelated on-site energies w_n uniformly distributed in [-W/2,W/2].  
# The script computes the wave function and resulting transmission as function of energy,  
# system size L, and for nr number of realizations.  
# Without disorder, the dispersion relation is energy=2*cos(k), with support on [-2,2]. 
# The equations to be solved are:  psi_{n+1} + psi_{n-1} + (w_n-E) psi_n = 0
# They are solved in the backward direction, starting from an outgoing wave of unit modulus,
# with normalization to unit incident flux at the end of the computation. 
# Optionally, either the values of -log(T) are printed in the file logT.dat  
# or the intensities |psi_n|**2 are printed in the file logpsi2.dat.
# The localization length is 12*(4-energy**2)/W**2 to lowest order in W.
# -----------------------------------------------------------------------------------------
if len(sys.argv) != 6:
  print('Usage (5 parameters):\n compute_AL1D.py L W energy nr savepsi')
  sys.exit()
# switch savepsi: '1' for saving log|psi_n|^2 (with a small number of realizations) 
#                 '0' for saving -logT (with a large number of realizations)
L = int(sys.argv[1])
W = float(sys.argv[2])
energy = float(sys.argv[3])
nr = int(sys.argv[4])  
savepsi=int(sys.argv[5])  
if savepsi == 1:
  filename='logpsi2.dat'
elif savepsi == 0:
  filename='logT.dat'
else:
  sys.exit("Please choose between '1' for saving log|psi|^2 or '0' for saving -logT")

k = math.acos(0.5*energy)
exp_i_k = complex(math.cos(k),math.sin(k))
psi=[0.0]*(L+1)

def computepsi():
  psi[L] = exp_i_k
  psi[L-1] = 1.0
  for n in range(L-1,0,-1):
    w_n = W*(random.random()-0.5)
    psi[n-1] = (energy-w_n)*psi[n] - psi[n+1]
  return psi

def minuslogt(psi):
  psi_minus_1 = energy*psi[0]-psi[1]
  incident = (0.5*abs(psi_minus_1-exp_i_k*psi[0])/math.sin(k))**2
  return math.log(incident)
  
f=open(filename,'w')
for j in range(nr):
  psi = computepsi()
  if savepsi == 1:
    logpsi2 = [2*math.log(abs(x)) for x in psi] 
    for n in range(L):
      f.write('%6d %12.8g\n' % (n,logpsi2[n]-logpsi2[0])) 
    f.write('\n \n') 
  else:
    f.write('%6d %12.8g\n' % (j,minuslogt(psi)))
f.close()
print("Done, result saved to",filename,"!")

